Using Spacing to Detect Multi-Modality

The spacing of a unimodal variate resembles a `U' with a flat bottom and rapidly increasing values in the tails. When combined into multi-modal setups, the transition between variates into their tails forms local increases in the spacing. These peak features signal the data is multi-modal while the flats locate the modes. We develop tests of the features, including parametric models based on an assumed null univariate distribution, the number of runs or longest run in the signed difference of the interval spacing, and feature reconstruction by means of permutations of the runs or bootstrap samples from a pool based on the difference of the signal. We also try combining existing changepoint detectors to look where the behavior of the spacing changes. This paper describes the processing of the spacing and models and tests in full, gives examples of their use, and summarizes the performance in general.

==> anc/MANIFEST <==

This directory contains the supplementary material for the Using Spacing
paper.  It has the following files:
  code_using_spacing.R      script generating figures
  data/litds.rds            R database with literature samples
  gen_litds.R               script generating the litds.rds file

code_using_spacing.R is meant to be sourced within an R session.  It
can use two top-level variables to control what it produces; if they
do not exist then they are created and all figures will be generated.
  save.pdf if TRUE writes the figures to disk in PDF format, if FALSE
           it uses the screen (which is meant for debugging).
  analysis can contain a vector of names of the figures/analysis to
           perform.  See the top of the script for a description.
           The stability analysis can take a while to run.
The script assumes the library Dimodal is already installed on the
system.  It is available from CRAN.  It also uses pracma and parallel
for the numeric integration of the expected spacing, and the stamps
dataset found in the "multimode" package.

gen_litds.R defines the literature samples and performs the analysis:
finding the actual mode and anti-mode locations from numeric integration
of the expected spacing, running all trial draws from each sample through
Dimodal and gathering the feature locations (peaks, flats in both the
low-pass and interval spacing) into matrices.  The complete data structure
is described at the top of the script, and there is a CONTENTS attribute
with a summary.  The script uses the Dimodal, pracma, and parallel
libraries.  Just source the file and it will eventually produce litds.rds.
It takes a long time to run.

The data file can be read with readRDS().  See the code script for an
example of its use.







==> anc/code_using_spacing.R <==

# code_using_spacing.R:
# Generate figures and examples for the Using Spacing paper.
#
# Call:
#   define analysis if you want a subset of the figures
#   define save.pdf <- FALSE if you want to use the screen for one
#   source('code_using_spacing.R')
#
# c 2025 Greg Kreider, Primordial Machine Vision Systems, Inc.

##
# To Do:
# -
#

# One or more of:
# featdef:   Dummy signal with feature detector parameters marked.
# spacing:   Tri-modal example with distribution and expected spacing.
# Dimodal:   Dimodal library graphs for tri-modal setup.
# stamps:    Hidalgo stamp thickness analysis by Dimodal.
# featpos:   Accuracy of peak/flat midpoints against (anti-)modes.
# stability: Repeatability of Dimodal/spacing features changing RNG seed
if (!exists("analysis")) {
  analysis <- c("featdef", "spacing", "Dimodal", "stamps", "featpos", "stability")
}

# TRUE to create files, FALSE to draw to screen.
if (!exists("save.pdf")) { save.pdf <- TRUE }

library(Dimodal)


# Set up small figures on page.
paperpar <- function() {
  mar <- par('mar')
  mar[2] <- mar[2] + 1
  par(mar=mar, pch=20, cex=ifelse(save.pdf,0.65,0.75),
      cex.main=1.5, cex.sub=1.5, cex.lab=1.5, cex.axis=1)
}


# Tri-modal normal setup for example spacing and analysis.
n1 <-  75 ; u1 <- -0.1 ; s1 <- 0.1
n2 <- 300 ; u2 <-  0.0 ; s2 <- 1.5
n3 <- 125 ; u3 <-  4.0 ; s3 <- 1.0
ntot <- n1 + n2 + n3

set.seed(6)
x1 <- rnorm(n1, u1,s1) ; x2 <- rnorm(n2, u2,s2) ; x3 <- rnorm(n3, u3,s3)


if ("spacing" %in% analysis) {
  library(pracma)
  library(parallel)

  # Another tri-modal setup using other distributions.
  # 50* gumbel(x, 0.7,0.2),  100* weibull(x, 10.0,3.8),  90* normal(x, 2.3,0.5)

  # m <- Dimodal(c(x1, x2, x3)) ; plot(m)

  qbnd <- c(1e-7, 1-1e-7)
  intbnd <- range(qnorm(qbnd, u1,s1), qnorm(qbnd, u2,s2), qnorm(qbnd, u3,s3))

  # Inner integral over x for the spacing density fdi(y) at index i.
  intfdi <- function(x, y, i) {
    cx <-  (n1*pnorm(x,u1,s1))   + (n2*pnorm(x,u2,s2))   + (n3*pnorm(x,u3,s3))
    cxy <- (n1*pnorm(x+y,u1,s1)) + (n2*pnorm(x+y,u2,s2)) + (n3*pnorm(x+y,u3,s3))
    px <-  (n1*dnorm(x,u1,s1))   + (n2*dnorm(x,u2,s2))   + (n3*dnorm(x,u3,s3))
    pxy <- (n1*dnorm(x+y,u1,s1)) + (n2*dnorm(x+y,u2,s2)) + (n3*dnorm(x+y,u3,s3))
    ((cx/ntot)^(i-2)) * ((1-(cxy/ntot))^(ntot-i)) * (px/ntot) * (pxy/ntot)
  }

  # Outer integral/expected spacing over y at index i.
  intedi.R <- function(y, i) {
    sapply(y,
           function(yelt) {
             yelt *
               exp(lfactorial(ntot) - lfactorial(i-2) - lfactorial(ntot-i)) *
               integrate(intfdi, intbnd[1], intbnd[2], yelt, i)$value
           })
  }
  intedi <- function(y, i) {
    sapply(y,
           function(yelt) {
             yelt *
               exp(lfactorial(ntot) - lfactorial(i-2) - lfactorial(ntot-i)) *
               integral(intfdi, intbnd[1], intbnd[2], method="Kronrod",
                        no_intervals=40, random=FALSE, reltol=1e-8, abstol=0,
                        yelt, i)
           })
  }
  
  edinum <- mclapply(2:ntot, function(i) { integrate(intedi, 0, Inf, i)$value },
                     mc.cores=3)
  edinum <- unlist(edinum)

  if (save.pdf) { pdf("fig_us00.pdf", width=9, height=3) }
  layout(matrix(1:3, nrow=1))
  opar <- paperpar()

  ## !!!
  # Do we want to show the quantile estimator??  That would mean explaining
  # it in the text.
  qfn <- function(x, p) {
    ((((n1*pnorm(x,u1,s1))+(n2*pnorm(x,u2,s2))+(n3*pnorm(x,u3,s3)))/ntot)-p)^2
  }
  qnum <- sapply((1:ntot)/ntot,
                 function(i) { optimize(qfn, c(-15,15), i)$minimum })

  qbnd <- c(0.001, 0.999)
  xbnd <- range(qnorm(qbnd, u1,s1), qnorm(qbnd, u2,s2), qnorm(qbnd, u3,s3))
  x <- seq(xbnd[1], xbnd[2], len=1000)
  
  # Graph 1: PDFs
  cumpdf <- (n1*dnorm(x,u1,s1)) + (n2*dnorm(x,u2,s2)) + (n3*dnorm(x,u3,s3))
  plot(x, cumpdf/ntot, col="black", type="l",
       xlab="x", ylab="total PDF", main="Density")

  # Graph 2: CDFs
  cumcdf <- (n1*pnorm(x,u1,s1)) + (n2*pnorm(x,u2,s2)) + (n3*pnorm(x,u3,s3))
  plot(x, cumcdf/ntot, col="black", type="l",
       xlab="x", ylab="total CDF", main="Distribution")

  # Graph 3: Spacing
  ydi <- diff(sort(c(x1,x2,x3)))
  # Use 0.125 to include outlier at index 412.
  ymax <- 0.1
  plot(2:ntot, ydi, col='grey80', ylim=c(0,ymax), pch=20,
       xlab="index i", ylab="spacing", main="Expected Spacing")
  ydi[ydi<=ymax] <- NA
  ydi[ydi>ymax] <- 1.03 * ymax
  points(2:ntot, ydi, col='grey80', pch=4)
  lines(2:ntot, edinum, col="black", lwd=1.5)
  # If analysing estimator, replace this with
#  plot(2:ntot, diff(qnum), col="red", pch=20, ylim=c(0,0.1),
#       xlab="index i", ylab="spacing", main="Expected Spacing")
#  lines(2:ntot, edinum, col="black", lwd=1.5)

  if (save.pdf) { dev.off() }
  par(opar)
}   # analysis 'spacing'


if ("featdef" %in% analysis) {

  # This is sample K7 with a small uniform draw at the upper end to make
  # a nice increase.
  set.seed(5)
  x1 <- c( rweibull(100, 4,7), rweibull(60, 8,4), rweibull(40, 2,0.75),
           rweibull(50, 5,2), runif(20, 10,12)
         )
  set.seed(5)

  # For overlapping flats.
  x2 <- c( rnorm(150, 20,0.5), rnorm(80, 21.8,0.75) )
  
  x <- c(x1, rep(NA, 30), x2)
  opt <- Diopt(lp.window=0.10, lp.kernel="gauss", analysis=c("lp"))
  m <- Dimodal(x)
  Diopt(opt)

  if (save.pdf) {
    pdf("fig_us01.pdf", width=6, height=3)
  }

  omar <- par(mar=c(0.1,0.1,0.1,0.1))

  # Separation between left (peak) and right (flat) of graph.
  lroff <- 75

  # Split the data into the peaks (indices lID) and flats (rID).
  stID <- attr(m$data, 'lp.stID')
  endID <- attr(m$data, 'lp.endID')
  maxID <- which.max(m$data['lp',])
  rminID <- which.min(m$data['lp',maxID:stID]) + maxID - 1
  lID <- stID:maxID
  rst <- max(which(m$data['lp',maxID:rminID]>max(m$data['lp',rminID:endID])))
  rID <- (rst+maxID-1):endID
  
  yrng <- range(m$data['lp',stID:endID])
  # Offset for text from feature annotations.
  dytxt <- diff(yrng) / 10

  cetxt <- 1.25
  xend <- 10

  plot(0,0, col=NA, xlim=c(stID,endID+lroff), ylim=yrng,
       xaxt='n', yaxt='n', frame.plot=FALSE)
  lines(lID, m$data['lp',lID], type='l')
  lines(rID+lroff, m$data['lp',rID], type='l')

  xa <- maxID + xend
  arrows(xa, yrng[1], xa, yrng[2], code=3, length=0.05)
  text(xa+(1.5*xend), mean(yrng), expression(x[h]), cex=cetxt)

  # Extrema dropped for absolute height.
  # Extrema that are dropped for absolute and relative heights.
  maxID <- 34 + stID - 1
  minID <- 51 + stID - 1
  ymean <- mean(m$data['lp',c(maxID,minID)])
  lines(c(maxID, minID), rep(m$data['lp',maxID],2), col='grey50')
  lines(c(maxID, minID), rep(m$data['lp',minID],2), col='grey50')
  text((maxID+minID)/2, ymean+dytxt, expression(h < f[ht] * x[h]),
       adj=0.9, cex=cetxt)

  pkID <- 97
  yb <- min(m$data['lp',lID])
  yt <- m$data['lp',pkID]+(2.5 * dytxt)
  lines(c(minID, pkID), rep(m$data['lp',minID],2), col='grey50')
  lines(c(minID, pkID), rep(m$data['lp',pkID],2), col='grey50')
  lines(c(pkID,pkID), c(yb,yt), col='grey50', lty=2)
  text(pkID, m$data['lp',pkID]+(3*dytxt), expression(passes),
       adj=0.5, cex=cetxt)

  maxID <- 161 + stID - 1
  minID <- 184 + stID - 1
  ymean <- mean(m$data['lp',c(maxID,minID)])
  lines(c(maxID, minID), rep(m$data['lp',maxID],2), col='grey50')
  lines(c(maxID, minID), rep(m$data['lp',minID],2), col='grey50')
  lines(c(maxID, minID), rep(ymean,2), lty=2, col='grey50')
  text((maxID+minID)/2, ymean+dytxt, expression(h < f[relht] * bar(x)),
       adj=0.9, cex=cetxt)

  # Flats from m$lp.flats.
  lsrcID <- 296
  lstID <- 294 + lroff
  lendID <- 421 + lroff
  rsrcID <- 406
  rstID <- 356 + lroff
  rendID <- 475 + lroff

  yt <- m$data['lp',rsrcID] + (m$opt$flat.fripple * diff(yrng))
  yb <- m$data['lp',rsrcID] - (m$opt$flat.fripple * diff(yrng))
  lines(c(rstID,rendID), c(yt,yt), col='grey50')
  lines(c(rstID,rendID), c(yb,yb), col='grey50')
  points(rstID, m$data['lp',rstID-lroff], col='grey50', pch=20, cex=1.25)

  yt <- m$data['lp',lsrcID] + (m$opt$flat.fripple * diff(yrng))
  yb <- m$data['lp',lsrcID] - (m$opt$flat.fripple * diff(yrng))
  lines(c(lstID,lendID), c(yt,yt), col='grey50')
  lines(c(lstID,lendID), c(yb,yb), col='grey50')
  points(lstID, m$data['lp',lstID-lroff], col='grey50', pch=20, cex=1.25)

  yb <- yt + (0.7 * dytxt)
  yt <- yt + (0.9 * dytxt)
  lines(c(lstID, lstID), c(yb, yt), col='grey50')
  lines(c(rstID, rstID), c(yb, yt), col='grey50')
  lines(c(lendID, lendID), c(yb, yt), col='grey50')
  lines(c(rendID, rendID), c(yb, yt), col='grey50')
  text((lstID+rstID)/2, yt+(0.5*dytxt), expression(L > f[minlen] * n),
       adj=0.5, cex=cetxt)
  text((lendID+rendID)/2, yt+(0.5*dytxt), expression(L > L[min]),
       adj=0.5, cex=cetxt)
  
  if (save.pdf) {
    dev.off()
  }
  par(omar)

  Diopt(NULL)
}   # analysis 'featdef'


if ('stamps' %in% analysis) {
  data(stamps, package='multimode')

  # Be sure to start with a clean set of options.
  Diopt(NULL)
  # The window sizes were determined by looking at the tracking plot.
  # trk <- Ditrack(stamps, "lp") ; plot(trk)
  # trk <- Ditrack(stamps, "diw") ; plot(trk)
  Diopt(lp.window=0.07, diw.window=0.07, diw.param=list(peak.fht=0.10))

  # The modality analysis.
  mstmp <- Dimodal(stamps)


  if (save.pdf) { pdf("fig_us03.pdf", width=9, height=3) }
  layout(matrix(1:3, nrow=1))
  opar <- paperpar()

  # Use black-and-white palette.
  Diopt(palette="hcl:Grays", colID.filter=1, colID.peak=4, colID.flat=4,
        mark.flat='bar')
  plot(mstmp)

  if (save.pdf) { dev.off() }

  cat('\nStamps Analysis\n')
  summary(mstmp)

  cat('Minima   ')
  print.default(mstmp$lp.peaks$x[!mstmp$lp.peaks$ismax], digits=3)
  cat('   Izeman:   0.0723        0.0797        0.0905 0.1002 0.1095 0.1208 0.1293\n')
  cat('       or:   0.0712        0.0786               0.0989\n')
  cat('   Basford:  0.0716        0.0792        0.0907 0.1003 0.1096 0.1202 0.1285\n')
  cat('\n')

  # Summarize the data and spacing.  Note the different indexing
  # conventions between the low-pass filter (centered) and interval
  # spacing (end) mean feature indices should shift by -17.
  # mstmp$data

  # A typical analysis of the results would include printing features in
  # both spacings.  We relax the distance between matching peaks from
  # the default value of 10 because the interval spacing is noisy.
  # The table includes the position of the anti-modes and the number of
  # tests that pass.
  # match.features(mstmp, near=15)
  # Details can be found with
  # mstmp$lp.peaks
  # mstmp$diw.peaks
  # The flats do not match.

  # If you have installed changepoint detectors, look at the voting
  # results with
  # dev.new(width=6, height=12) ; plot(mstmp$cpt)
  

  par(opar)
  Diopt(NULL)
}  # analysis 'stamps'


if ("featpos" %in% analysis) {

  # Data generated internally on a development version of library.
  # See the CONTENTS attribute for a quick description of what litds contains.
  litds <- readRDS('data/litds.rds')

  if (save.pdf) { pdf("fig_us04.pdf", width=6,height=3) }
  layout(matrix(1:2, nrow=1))
  opar <- paperpar()

  # Plot set-up.  naccept is the number of accepted tests, incl., ie 0 for
  # detected features and 1 for passing.  Use [peaks|flats].lp for low-pass
  # features and [peaks|flats].diw for interval spacing.  Skip (anti-)modes
  # that have fewer than mincnt features.
  naccept <- 0
  pkelt <- 'peaks.lp'
  ftelt <- 'flats.lp'
  mincnt <- 25

  pkcol <- c('am', 'cnt', 'pos', 'sep', 'sepsd')

  pk <- sapply(litds,
               function(ds) {
                 if (is.null(ds$amID) || (0 == length(ds$amID))) {
                   return(matrix(NA, nrow=5,ncol=1, dimnames=list(pkcol,NULL)))
                 }
                 d <- ds[[pkelt]]
                 sel <- naccept <= d[,'naccept']
                 am <- sapply(which(sel),
                              function(i) {
                                ds$amID[which.min(abs(d[i,'pos']-ds$amID))]
                              })
                 sapply(ds$amID,
                        function(i) {
                          pos <- d[sel & (am==i), 'pos']
                          dx <- abs(pos - i)
                          c(am=i, cnt=sum(am==i), pos=mean(pos),
                            sep=mean(dx), sepsd=sd(dx))
                        })
               })

  # Flatten list of matrices into a matrix.
  pk2 <- matrix(NA, nrow=1, ncol=5, dimnames=list(NULL, pkcol))
  for (i in seq_along(pk)) {
    x <- pk[[i]]
    if (!is.null(x) && (0 < nrow(x)) && (!is.na(x['am',1]))) {
      pk2 <- rbind(pk2, t(x))
    }
  }
  pk2 <- pk2[-1L,]
  pk2 <- pk2[pk2[,'cnt']>=mincnt,]

  lims <- range(pk2[,'pos'], pk2[,'am'])
  plot(0, 0, pch=NA, xlim=lims, ylim=lims, main='Peak Estimate of Anti-Mode',
       xlab='average peak position', ylab='anti-mode position')
  abline(0, 1, col='grey50')
  if (0 < nrow(pk2)) {
    for (i in 1:nrow(pk2)) {
      lines(pk2[i,'pos']+(pk2[i,'sepsd']*c(-1,1)), c(pk2[i,'am'], pk2[i,'am']),
            col='grey80')
    }
  }
  points(pk2[,'pos'], pk2[,'am'])

  cat('\nLarge Stdev in Peak Position\n')
  for (i in 1:length(pk)) {
    lg <- which(pk[[i]]['sepsd',] > 0.1)
    for (j in seq_along(lg)) {
      cat(sprintf('  litds %-3s    anti-mode %1d of %1d   sepsd %4.2f   rise %5.3f\n',
                  names(pk)[i], lg[j], ncol(pk[[i]]), pk[[i]]['sepsd',lg[j]],
                  litds[[i]]$ht[lg[j]]))
    }
  }

  ft <- sapply(litds,
               function(ds) {
                 if (is.null(ds$amID) || (0 == length(ds$amID))) {
                   return(matrix(NA, nrow=5,ncol=1, dimnames=list(pkcol,NULL)))
                 }
                 d <- ds[[ftelt]]
                 sel <- naccept <= d[,'naccept']
                 midpt <- (d[,'stID'] + d[,'endID']) / 2
                 # We remove flats at anti-modes by allowing them to be
                 # closest (ie. in m) but then only plotting at modes via mdID.
                 mamID <- c(ds$mID, ds$amID)
                 m <- sapply(which(sel),
                             function(i) {
                               mamID[which.min(abs(midpt[i]-mamID))]
                             })
                 sapply(ds$mID,
                        function(i) {
                          pos <- midpt[sel & (m==i)]
                          dx <- abs(pos - i)
                          c(am=i, cnt=sum(m==i), pos=mean(pos),
                            sep=mean(dx), sepsd=sd(dx))
                        })
               })
               
  ft2 <- matrix(NA, nrow=1, ncol=5, dimnames=list(NULL, pkcol))
  for (i in seq_along(ft)) {
    x <- ft[[i]]
    if (!is.null(x) && (0 < nrow(x)) && (!is.na(x['am',1]))) {
      ft2 <- rbind(ft2, t(x))
    }
  }
  ft2 <- ft2[-1L,]
  ft2 <- ft2[ft2[,'cnt']>=mincnt,]

  lims <- range(ft2[,'pos'], ft2[,'am'])
  plot(0, 0, pch=NA, xlim=lims, ylim=lims, main='Flat Estimate of Mode',
       xlab='average flat midpoint', ylab='mode position')
  abline(0, 1, col='grey50')
  if (0 < nrow(ft2)) {
    for (i in 1:nrow(ft2)) {
      lines(ft2[i,'pos']+(ft2[i,'sepsd']*c(-1,1)), c(ft2[i,'am'], ft2[i,'am']),
            col='grey80')
    }
  }
  points(ft2[,'pos'], ft2[,'am'])

  if (save.pdf) { dev.off() }
  par(opar)
}   # analysis 'featpos'


if (("dimodal" %in% analysis) || ("Dimodal" %in% analysis)) {

  m <- Dimodal(c(x1, x2, x3))

  if (save.pdf) { pdf("fig_us02.pdf", width=9, height=3) }
  layout(matrix(1:3, nrow=1))
  opar <- paperpar()

  # Use black-and-white palette.
  Diopt(palette="hcl:Grays", colID.filter=1, colID.peak=4, colID.flat=4,
        mark.flat="bar")
  plot(m)

  if (save.pdf) { dev.off() }
  par(opar)
  Diopt(NULL)
}   # analysis 'dimodal'


if ("stability" %in% analysis) {

  # From post-processing spacing, + 1 for point lost in diff:
  #   which(sign(diff(edinum))[-(ntot-1)+1] != sign(diff(edinum))[-1L]) + 1
  amID   <- 368
  mID.l  <- 179
  mID.r  <- 432
  # Shoulders w/i +/-10% of value at edinum[100], edinum[270].
  #   range( which(((0.9*edinum[100]) < edinum[1:mID.l]) &
  #                (edinum[1:mID.l] < (1.1*edinum[100]))) ) + 1
  sst.l  <- 83
  send.l <- 113
  #   range( which(((0.9*edinum[270]) < edinum[mID.l:amID]) &
  #                (edinum[mID.l:amID] < (1.1*edinum[270]))) ) + mID.l - 1 + 1
  sst.r  <- 251
  send.r <- 292

   mstbl <- lapply(2:31,
                   function(s) {
                     set.seed(s)
                     x1 <- rnorm(n1, u1,s1)
                     x2 <- rnorm(n2, u2,s2)
                     x3 <- rnorm(n3, u3,s3)
                     Dimodal(c(x1, x2, x3))
                   })

  in.flat <- function(pt, f, naccept) {
    (f[,'stID'] <= pt) & (pt <= f[,'endID']) & (naccept <= f[,'naccept'])
  }

  overlaps <- function(seg1, f, sig) {
    if (1 == length(seg1)) {
      (f[,'stID'] <= seg1) & (seg1 <= f[,'endID']) & (sig <= f[,'naccept'])
    } else {
      (f[,'stID'] <= seg1[2]) & (seg1[1] <= f[,'endID']) & (sig <= f[,'naccept'])
    }
  }

  cnts <- sapply(mstbl,
                 function(m) {
                   pklp <- select.peaks(m$lp.peaks)
                   pkiw <- select.peaks(m$diw.peaks)
                   seplp <- abs(pklp[,'pos'] - amID)
                   sepiw <- abs(pkiw[,'pos'] - amID)

                   ftlp <- m$lp.flats
                   ftiw <- center.diw(m$diw.flats)

                   # Position matches if closer to anti-mode than mode.
                   sep <- min(amID-mID.l, mID.r-amID) / 2

                   cptpos <- m$cpt$cpt[,'pos']
                   cptl <- (send.l <= cptpos) & (cptpos <= mID.l)
                   cptr <- (mID.l <= cptpos) & (cptpos <= sst.r)
                   amcpt <- abs(cptpos - amID) <= 2 * sep

                   pts <- c(mID.l, mID.r, amID,
                            (sst.l+send.l)/2, (sst.r+send.r)/2)

                   ftlpdet <- cbind(overlaps(mID.l, ftlp, 0),
                                    overlaps(mID.r, ftlp, 0),
                                    overlaps(amID, ftlp, 0),
                                    overlaps(c(sst.l,send.l), ftlp, 0),
                                    overlaps(c(sst.r,send.r), ftlp, 0))
                   ftlpdet <- colSums(ftlpdet[rowSums(ftlpdet)<=1,,drop=FALSE])
                   ftlpsig <- cbind(overlaps(mID.l, ftlp, 1),
                                    overlaps(mID.r, ftlp, 1),
                                    overlaps(amID, ftlp, 1),
                                    overlaps(c(sst.l,send.l), ftlp, 1),
                                    overlaps(c(sst.r,send.r), ftlp, 1))
                   ftlpsig <- colSums(ftlpsig[rowSums(ftlpsig)<=1,,drop=FALSE])
                   
                   ftiwdet <- cbind(overlaps(mID.l, ftiw, 0),
                                    overlaps(mID.r, ftiw, 0),
                                    overlaps(amID, ftiw, 0),
                                    overlaps(c(sst.l,send.l), ftiw, 0),
                                    overlaps(c(sst.r,send.r), ftiw, 0))
                   ftiwdet <- colSums(ftiwdet[rowSums(ftiwdet)<=1,,drop=FALSE])
                   ftiwsig <- cbind(overlaps(mID.l, ftiw, 1),
                                    overlaps(mID.r, ftiw, 1),
                                    overlaps(amID, ftiw, 1),
                                    overlaps(c(sst.l,send.l), ftiw, 1),
                                    overlaps(c(sst.r,send.r), ftiw, 1))
                   ftiwsig <- colSums(ftiwsig[rowSums(ftiwsig)<=1,,drop=FALSE])

                   # ampk - peak nearer anti-mode than a mode
                   # addpk - other peaks
                   # [ml|mr|am]ft - flat covering only left, right mode or a-m
                   # [sl|sr]ft - flat covering only left or right shoulder
                   # extft - extended flat over more than one feature
                   # scpt - changepoints bounding left mode
                   # amcpt - changepoints nearer anti-mode than mode
                   #   values are TRUE if condition holds
                   #   lp/diw is source spacing, det/sig is detected/accepted
                   c(ampk.lp.det=any(seplp <= sep),
                     ampk.lp.sig=any((seplp <= sep) & (0 < pklp[,'naccept'])),
                     addpk.lp.det=any(sep < seplp),
                     addpk.lp.sig=any((sep < seplp) & (0 < pklp[,'naccept'])),
                     ampk.diw.det=any(sepiw <= sep),
                     ampk.diw.sig=any((sepiw <= sep) & (0 < pkiw[,'naccept'])),
                     addpk.diw.det=any(sep < sepiw),
                     addpk.diw.sig=any((sep < sepiw) & (0 < pkiw[,'naccept'])),
                     mlft.lp.det=(1 <= ftlpdet[1]),
                     mlft.lp.sig=(1 <= ftlpsig[1]),
                     mrft.lp.det=(1 <= ftlpdet[2]),
                     mrft.lp.sig=(1 <= ftlpsig[2]),
                     amft.lp.det=(1 <= ftlpdet[3]),
                     amft.lp.sig=(1 <= ftlpsig[3]),
                     slft.lp.det=(1 <= ftlpdet[4]),
                     slft.lp.sig=(1 <= ftlpsig[4]),
                     srft.lp.det=(1 <= ftlpdet[5]),
                     srft.lp.sig=(1 <= ftlpsig[5]),
                     mlft.diw.det=(1 <= ftiwdet[1]),
                     mlft.diw.sig=(1 <= ftiwsig[1]),
                     mrft.diw.det=(1 <= ftiwdet[2]),
                     mrft.diw.sig=(1 <= ftiwsig[2]),
                     amft.diw.det=(1 <= ftiwdet[3]),
                     amft.diw.sig=(1 <= ftiwsig[3]),
                     slft.diw.det=(1 <= ftiwdet[4]),
                     slft.diw.sig=(1 <= ftiwsig[4]),
                     srft.diw.det=(1 <= ftiwdet[5]),
                     srft.diw.sig=(1 <= ftiwsig[5]),
                     extft.lp.det=any(nrow(ftlpdet) < nrow(ftlp)),
                     extft.lp.sig=any(nrow(ftlpsig) < nrow(ftlp)),
                     extft.diw.det=any(nrow(ftiwdet) < nrow(ftiw)),
                     extft.diw.sig=any(nrow(ftiwsig) < nrow(ftiw)),
                     scpt=any(cptl) && any(cptr),
                     amcpt=any(amcpt)
                    )
                 })
  tot <- rowSums(cnts)

  cat('\nStability Analysis\n')
  cat('                         low-pass     interval spacing\n')
  cat('                                      primary    other\n')
  cat('  peaks\n')
  cat(sprintf('    at anti-mode         %2d  (%2d)     %2d (%2d)   %2d (%2d)\n',
              tot['ampk.lp.det'], tot['ampk.lp.sig'],
              tot['ampk.diw.det'], tot['ampk.diw.sig'],
              tot['addpk.diw.det'], tot['addpk.diw.sig']))
  cat('  flats\n')
  cat(sprintf('    over left mode       %2d  (%2d)     %2d (%2d)\n',
              tot['mlft.lp.det'], tot['mlft.lp.sig'],
              tot['mlft.diw.det'], tot['mlft.diw.sig']))
  cat(sprintf('    in left shoulder     %2d  (%2d)     %2d (%2d)\n',
              tot['slft.lp.det'], tot['slft.lp.sig'],
              tot['slft.diw.det'], tot['slft.diw.sig']))
  cat(sprintf('    in right shoulder    %2d  (%2d)     %2d (%2d)\n',
              tot['srft.lp.det'], tot['srft.lp.sig'],
              tot['srft.diw.det'], tot['srft.diw.sig']))
  cat(sprintf('    over right mode      %2d  (%2d)     %2d (%2d)\n',
              tot['mrft.lp.det'], tot['mrft.lp.sig'],
              tot['mrft.diw.det'], tot['mrft.diw.sig']))
  cat(sprintf('    over anti-mode       %2d  (%2d)     %2d (%2d)\n',
              tot['amft.lp.det'], tot['amft.lp.sig'],
              tot['amft.diw.det'], tot['amft.diw.sig']))
  cat(sprintf('    extended             %2d  (%2d)     %2d (%2d)\n',
              tot['extft.lp.det'], tot['extft.lp.sig'],
              tot['extft.diw.det'], tot['extft.diw.sig']))
  cat('  changepoints\n')
  cat(sprintf('    bounding left mode   %2d\n', tot['scpt']))
  cat(sprintf('    at anti-mode         %2d\n', tot['amcpt']))
              
}   # analysis 'stability'


if (('stamps' %in% analysis) || ('stability' %in% analysis) ||
    ('featpos' %in% analysis)) {
  cat('\n')
}


==> anc/gen_litds.R <==

# gen_litds.R:
# Find peaks and flats in the literature datasets.
#
# Call:
#   source('gen_litds.R')
#     creates file 'litds.rds' in this directory
#
# c 2025 Greg Kreider, Primordial Machine Vision Systems

##
# To Do:
# -
#


# We generate a list with one element per literature sample, named so.
# Each is a list with elements
#   $sample    - the name of the dataset
#   $ndraw     - draw size
#   $edi       - vector with the expected spacing, calculated numerically
#   $mID       - vector of positions of modes (scaled)
#   $amID      - vector of positions of anti-modes (scaled)
#   $ht        - vector of peak heights at each anti-mode
#   $peaks.lp  - matrix with peaks found in low-pass spacing
#                one row per peak in each trial, may be > 1 row from trial
#                cols 'trial' the trial number, 'pos' its scaled position,
#                     'naccept' the number of passing tests, 'ppeak' best prob
#   $peaks.diw - as $peaks.lp but in interval spacing
#   $flats.lp  - matrix with flats in low-pass spacing
#                one row per flat in each trial, may be > 1 row from trial
#                cols 'trial' the trial number, 'stID' 'endID' scaled endpoints,
#                     'naccept' the number of passing tests, 'pflat' best prob
#   $flats.diw - as $flats.lp but in interval spacing
# The scaling of the numeric integral (factorials) goes beyond the floating
# point representation for draws > 1000; the expected spacing is limited to
# this many points, although the sample may be larger.  Positions are scaled
# to 0 t/m 1.  Interval spacing positions are centered.

# number of trials per sample
ntrial <- 400

# data set names
dsnames <- c(paste0('a', 1:25),
             'c1', 'c2', 'c3',
             'd4', 'd5', 'd7', 'd8',
             paste0('f', 1:5),
             'g1',
             paste0('h', 1:4),
             paste0('k', 1:15),
             paste0('m', 1:4),
             'n2', 'n4', 'n5',
             'p1',
             paste0('w', c(4:10, 12, 14)),
             paste0('x', 1:7))

discreteds <- c('p1', 'k9', 'k14', 'w14')

library(Dimodal)
library(pracma)
library(parallel)


### Sample Definition


# For dataset names smpl, return a list with $ntot the total draw size,
# $pdfn its density function, and $cdfn its distribution.
spec.ds <- function(smpl) {

  switch(smpl,
         a1=list(ntot=250,
                 pdfn=function(x) {
                   ((110 * dnorm(x, 0.372,sqrt(0.03))) +
                    (110 * dnorm(x, 0.67,sqrt(0.022))) +
                    (30  * dnorm(x, 0.5,sqrt(0.2)))) / 250
                 },
                 cdfn=function(x) {
                   ((110 * pnorm(x, 0.372,sqrt(0.03))) +
                    (110 * pnorm(x, 0.67,sqrt(0.022))) +
                    (30  * pnorm(x, 0.5,sqrt(0.2)))) / 250
                 }),
         a2=list(ntot=600,
                 pdfn=function(x) {
                   ((540 * dnorm(x, 0.5,sqrt(0.05))) +
                    (30  * dnorm(x, 0.197,sqrt(0.01))) +
                    (30  * dnorm(x, 0.803,sqrt(0.01)))) / 600
                 },
                 cdfn=function(x) {
                   ((540 * pnorm(x, 0.5,sqrt(0.05))) +
                    (30  * pnorm(x, 0.197,sqrt(0.01))) +
                    (30  * pnorm(x, 0.803,sqrt(0.01)))) / 600
                 }),
         a3=list(ntot=200,
                 pdfn=function(x) {
                   ((120 * dnorm(x, 0.62,sqrt(0.04))) +
                    (40  * dnorm(x, 0.218,sqrt(0.1))) +
                    (40  * dnorm(x, 0.5,sqrt(0.00795)))) / 200
                 },
                 cdfn=function(x) {
                   ((120 * pnorm(x, 0.62,sqrt(0.04))) +
                    (40  * pnorm(x, 0.218,sqrt(0.1))) +
                    (40  * pnorm(x, 0.5,sqrt(0.00795)))) / 200
                 }),
         a4=list(ntot=200,
                 pdfn=function(x) { dnorm(x, 0.5,sqrt(0.05428)) },
                 cdfn=function(x) { pnorm(x, 0.5,sqrt(0.05428)) }),
         a5=list(ntot=300,
                 pdfn=function(x) {
                   ((270 * dnorm(x, 0.5,sqrt(0.0485))) +
                    (30  * dnorm(x, 0.5,sqrt(0.47)))) / 300
                 },
                 cdfn=function(x) {
                   ((270 * pnorm(x, 0.5,sqrt(0.0485))) +
                    (30  * pnorm(x, 0.5,sqrt(0.47)))) / 300
                 }),
         a6=list(ntot=200,
                 pdfn=function(x) {
                   ((120 * dnorm(x, 0.5,sqrt(0.0502))) +
                    (40  * dnorm(x, 0.3,sqrt(0.02))) +
                    (40  * dnorm(x, 0.7,sqrt(0.02)))) / 200
                 },
                 cdfn=function(x) {
                   ((120 * pnorm(x, 0.5,sqrt(0.0502))) +
                    (40  * pnorm(x, 0.3,sqrt(0.02))) +
                    (40  * pnorm(x, 0.7,sqrt(0.02)))) / 200
                 }),
         a7=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, 0.5,sqrt(0.137))) +
                    (100 * dbeta(x, 10,3))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, 0.5,sqrt(0.137))) +
                    (100 * pbeta(x, 10,3))) / 200
                 }),
         a8=list(ntot=200,
                 pdfn=function(x) {
                   ((120 * dnorm(x, 0.5,sqrt(0.137))) +
                    (80  * dweibull(x, 3,0.5))) / 200
                 },
                 cdfn=function(x) {
                   ((120 * pnorm(x, 0.5,sqrt(0.137))) +
                    (80  * pweibull(x, 3,0.5))) / 200
                 }),
         a9=list(ntot=600,
                 pdfn=function(x) {
                   ((300 * dnorm(x, 0.5,sqrt(0.3))) +
                    (270 * dnorm(x, 0.5,sqrt(0.045))) +
                    (30  * dnorm(x, 0.5,sqrt(0.000135)))) / 600
                 },
                 cdfn=function(x) {
                   ((300 * pnorm(x, 0.5,sqrt(0.3))) +
                    (270 * pnorm(x, 0.5,sqrt(0.045))) +
                    (30  * pnorm(x, 0.5,sqrt(0.000135)))) / 600
                 }),
         a10=list(ntot=200,
                 pdfn=function(x) {
                   ((120 * dnorm(x, 0.307,sqrt(0.0518))) + (80 * dgamma(x, 4,8))) / 200
                 },
                 cdfn=function(x) {
                   ((120 * pnorm(x, 0.307,sqrt(0.0518))) + (80 * pgamma(x, 4,8))) / 200
                 }),
         a11=list(ntot=200,
                 pdfn=function(x) {
                   ((150 * dnorm(x, 0.458,sqrt(0.0546))) +
                    (50  * dnorm(x, 0.85,sqrt(0.0041)))) / 200
                 },
                 cdfn=function(x) {
                   ((150 * pnorm(x, 0.458,sqrt(0.0546))) +
                    (50  * pnorm(x, 0.85,sqrt(0.0041)))) / 200
                 }),
         a12=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, 0.211,sqrt(0.012))) +
                    (60  * dnorm(x, 0.75,sqrt(0.062))) +
                    (40  * dbeta(x ,5,2))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, 0.211,sqrt(0.012))) +
                    (60  * pnorm(x, 0.75,sqrt(0.062))) +
                    (40  * pbeta(x ,5,2))) / 200
                 }),
         a13=list(ntot=600,
                 pdfn=function(x) {
                   ((570 * dnorm(x, 0.3055,sqrt(0.02))) +
                    (30  * dnorm(x, 0.96757,sqrt(0.0004)))) / 600
                 },
                 cdfn=function(x) {
                   ((570 * pnorm(x, 0.3055,sqrt(0.02))) +
                    (30  * pnorm(x, 0.96757,sqrt(0.0004)))) / 600
                 }),
         a14=list(ntot=300,
                 pdfn=function(x) {
                   ((135 * dnorm(x, 0.3,0.1)) + (135 * dnorm(x, 0.6,0.1)) +
                    (30  * dnorm(x, 0.9,0.02))) / 300
                 },
                 cdfn=function(x) {
                   ((135 * pnorm(x, 0.3,0.1)) + (135 * pnorm(x, 0.6,0.1)) +
                    (30  * pnorm(x, 0.9,0.02))) / 300
                 }),
         a15=list(ntot=200,
                 pdfn=function(x) {
                   ((60 * dnorm(x, 0.13,sqrt(0.1))) +
                    (60 * dnorm(x, 0.81,sqrt(0.1))) +
                    (40 * dgamma(x, 3,9)) + (40 * dbeta(x, 7,2))) / 200
                 },
                 cdfn=function(x) {
                   ((60 * pnorm(x, 0.13,sqrt(0.1))) +
                    (60 * pnorm(x, 0.81,sqrt(0.1))) +
                    (40 * pgamma(x, 3,9)) + (40 * pbeta(x, 7,2))) / 200
                 }),
         a16=list(ntot=200,
                 pdfn=function(x) {
                   ((120 * dnorm(x, 0.384,sqrt(0.01202))) +
                    (40  * dnorm(x ,0.2,sqrt(0.05))) +
                    (40  * dnorm(x, 0.9,sqrt(0.00272)))) / 200
                 },
                 cdfn=function(x) {
                   ((120 * pnorm(x, 0.384,sqrt(0.01202))) +
                    (40  * pnorm(x ,0.2,sqrt(0.05))) +
                    (40  * pnorm(x, 0.9,sqrt(0.00272)))) / 200
                 }),
         a17=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, 0.3,sqrt(0.0197))) +
                    (100 * dnorm(x, 0.7,sqrt(0.0197)))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, 0.3,sqrt(0.0197))) +
                    (100 * pnorm(x, 0.7,sqrt(0.0197)))) / 200
                 }),
         a18=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, 0.18,sqrt(0.007))) +
                    (100 * dnorm(x, 0.82,sqrt(0.007)))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, 0.18,sqrt(0.007))) +
                    (100 * pnorm(x, 0.82,sqrt(0.007)))) / 200
                 }),
         a19=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, 0.06787,sqrt(0.001))) +
                    (100 * dnorm(x, 0.93213,sqrt(0.001)))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, 0.06787,sqrt(0.001))) +
                    (100 * pnorm(x, 0.93213,sqrt(0.001)))) / 200
                 }),
         a20=list(ntot=1600,
                 pdfn=function(x) {
                   ((768 * dnorm(x, 0.06777,sqrt(0.001))) +
                    (768 * dnorm(x, 0.93223,sqrt(0.001))) +
                    (32  * dbeta(x, 0.5,0.007)) +
                    (32  * dbeta(x, 2.37558,1.1))) / 1600
                 },
                 cdfn=function(x) {
                   ((768 * pnorm(x, 0.06777,sqrt(0.001))) +
                    (768 * pnorm(x, 0.93223,sqrt(0.001))) +
                    (32  * pbeta(x, 0.5,0.007)) +
                    (32  * pbeta(x, 2.37558,1.1))) / 1600
                 }),
         a21=list(ntot=200,
                 pdfn=function(x) {
                   ((90 * dnorm(x, 0.26,sqrt(0.01476))) +
                    (66 * dnorm(x, 0.69145,sqrt(0.01))) +
                    (44 * dnorm(x, 0.5,sqrt(0.007)))) / 200
                 },
                 cdfn=function(x) {
                   ((90 * pnorm(x, 0.26,sqrt(0.01476))) +
                    (66 * pnorm(x, 0.69145,sqrt(0.01))) +
                    (44 * pnorm(x, 0.5,sqrt(0.007)))) / 200
                 }),
         a22=list(ntot=300,
                 pdfn=function(x) {
                   ((204 * dnorm(x, 0.6,sqrt(0.0025))) +
                    (66  * dnorm(x, 0.10245,sqrt(0.01588))) +
                    (30  * dnorm(x, 0.95222,sqrt(0.00049)))) / 300
                 },
                 cdfn=function(x) {
                   ((204 * pnorm(x, 0.6,sqrt(0.0025))) +
                    (66  * pnorm(x, 0.10245,sqrt(0.01588))) +
                    (30  * pnorm(x, 0.95222,sqrt(0.00049)))) / 300
                 }),
         a23=list(ntot=300,
                 pdfn=function(x) {
                   ((135 * dnorm(x, 0.25,sqrt(0.015))) +
                    (135 * dnorm(x, 0.6,sqrt(0.015))) +
                    (32  * dnorm(x, 0.95222,sqrt(0.00049)))) / 300
                 },
                 cdfn=function(x) {
                   ((135 * pnorm(x, 0.25,sqrt(0.015))) +
                    (135 * pnorm(x, 0.6,sqrt(0.015))) +
                    (32  * pnorm(x, 0.95222,sqrt(0.00049)))) / 300
                 }),
         a24=list(ntot=200,
                 pdfn=function(x) {
                   ((110 * dnorm(x, 0.5,sqrt(0.08425))) +
                    (30  * dnorm(x, 0.3,sqrt(0.004))) +
                    (30  * dnorm(x, 0.5,sqrt(0.004))) +
                    (30  * dnorm(x, 0.7,sqrt(0.004)))) / 200
                 },
                 cdfn=function(x) {
                   ((110 * pnorm(x, 0.5,sqrt(0.08425))) +
                    (30  * pnorm(x, 0.3,sqrt(0.004))) +
                    (30  * pnorm(x, 0.5,sqrt(0.004))) +
                    (30  * pnorm(x, 0.7,sqrt(0.004)))) / 200
                 }),
         a25=list(ntot=200,
                 pdfn=function(x) {
                   ((120 * dnorm(x, 0.7749,sqrt(0.011))) +
                    (40  * dnorm(x, 0.1345,sqrt(0.006))) +
                    (40  * dnorm(x, 0.36,sqrt(0.006)))) / 200
                 },
                 cdfn=function(x) {
                   ((120 * pnorm(x, 0.7749,sqrt(0.011))) +
                    (40  * pnorm(x, 0.1345,sqrt(0.006))) +
                    (40  * pnorm(x, 0.36,sqrt(0.006)))) / 200
                 }),
         c1=list(ntot=800,
                 pdfn=function(x) {
                   ((round(4*200*8*exp(9/8)/(1+(8*exp(9/8)))) * dnorm(x, 0,1)) +
                    (round(4*200/(1+(8*exp(9/8)))) * dnorm(x, -9*sqrt(3)/8,0.25) )) / 800
                 },
                 cdfn=function(x) {
                   ((round(4*200*8*exp(9/8)/(1+(8*exp(9/8)))) * pnorm(x, 0,1)) +
                    (round(4*200/(1+(8*exp(9/8)))) * pnorm(x, -9*sqrt(3)/8,0.25) )) / 800
                 }),
         c2=list(ntot=400,
                 pdfn=function(x) {
                  ((round(400*(100/109)) * dnorm(x, 0,1)) +
                   (round(400*(9/109))   * dnorm(x, 1.3,0.3))) / 400
                 },
                 cdfn=function(x) {
                  ((round(400*(100/109)) * pnorm(x, 0,1)) +
                   (round(400*(9/109))   * pnorm(x, 1.3,0.3))) / 400
                 }),
         c3=list(ntot=500,
                 pdfn=function(x) {
                   ((round(500*(16/17)) * dnorm(x, 0,1)) +
                    (round(500*(1/17))  * dnorm(x, -1.25,0.25))) / 500
                 },
                 cdfn=function(x) {
                   ((round(500*(16/17)) * pnorm(x, 0,1)) +
                    (round(500*(1/17))  * pnorm(x, -1.25,0.25))) / 500
                 }),
         d4=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -1.1,1)) + (100 * dnorm(x, 1.1,1))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -1.1,1)) + (100 * pnorm(x, 1.1,1))) / 200
                 }),
         d5=list(ntot=200,
                 pdfn=function(x) {
                   ((40 * dnorm(x, -1,1)) + (160 * dnorm(x, 2,0.25))) / 200
                 },
                 cdfn=function(x) {
                   ((40 * pnorm(x, -1,1)) + (160 * pnorm(x, 2,0.25))) / 200
                 }),
         d7=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dgamma(x, 1,3)) + (100 * dgamma(x, 5,2))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pgamma(x, 1,3)) + (100 * pgamma(x, 5,2))) / 200
                 }),
         d8=list(ntot=200,
                 pdfn=function(x) {
                   ((80 * dnorm(x, -1.2,0.6)) + (80 * dnorm(x, 1.2,0.6)) +
                    (40 * dnorm(x, 0,0.25))) / 200
                 },
                 cdfn=function(x) {
                   ((80 * pnorm(x, -1.2,0.6)) + (80 * pnorm(x, 1.2,0.6)) +
                    (40 * pnorm(x, 0,0.25))) / 200
                 }),
         f1=list(ntot=300,
                 pdfn=function(x) {
                   ((270 * dnorm(x, 0.5,1/18)) + (30 * dnorm(x, 0.5,1/6))) / 300
                 },
                 cdfn=function(x) {
                   ((270 * pnorm(x, 0.5,1/18)) + (30 * pnorm(x, 0.5,1/6))) / 300
                 }),
         f2=list(ntot=600,
                 pdfn=function(x) {
                   ((570 * dnorm(x, 0.3,0.1)) + (30 * dnorm(x, 0.8,0.2))) / 600
                 },
                 cdfn=function(x) {
                   ((570 * pnorm(x, 0.3,0.1)) + (30 * pnorm(x, 0.8,0.2))) / 600
                 }),
         f3=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, 0.5,1/6)) + (100 * dnorm(x, 0.85,0.05))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, 0.5,1/6)) + (100 * pnorm(x, 0.85,0.05))) / 200
                 }),
         f4=list(ntot=300,
                 pdfn=function(x) {
                   ((135 * dnorm(x, 0.3,0.1)) + (135 * dnorm(x, 0.6,0.1)) +
                    ( 30 * dnorm(x, 0.9,0.02))) / 300
                 },
                 cdfn=function(x) {
                   ((135 * pnorm(x, 0.3,0.1)) + (135 * pnorm(x, 0.6,0.1)) +
                    ( 30 * pnorm(x, 0.9,0.02))) / 300
                 }),
         f5=list(ntot=800,
                 pdfn=function(x) {
                   (( 32 * dnorm(x, 0.06,0.02)) + (160 * dnorm(x, 0.25,0.03)) +
                    (528 * dnorm(x, 0.6,0.1))   + ( 80 * dnorm(x, 0.94,0.02))) /
                    800
                 },
                 cdfn=function(x) {
                   (( 32 * pnorm(x, 0.06,0.02)) + (160 * pnorm(x, 0.25,0.03)) +
                    (528 * pnorm(x, 0.6,0.1))   + ( 80 * pnorm(x, 0.94,0.02))) /
                    800
                 }),
         g1=list(ntot=300,
                 pdfn=function(x) {
                  ((90  * dgamma(x, 2)) + (60 * dnorm(x, 5,0.1)) +
                   (150 * dnorm(x, 11,9))) / 300
                 },
                 cdfn=function(x) {
                  ((90  * pgamma(x, 2)) + (60 * pnorm(x, 5,0.1)) +
                   (150 * pnorm(x, 11,9))) / 300
                 }),
         h1=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -1.5,1)) + (100 * dnorm(x, 1.5,1))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -1.5,1)) + (100 * pnorm(x, 1.5,1))) / 200
                 }),
         h2=list(ntot=200,
                 pdfn=function(x) {
                   ((60 * dnorm(x, -1.5,0.75)) + (140 * dnorm(x, 1,0.75))) / 200
                 },
                 cdfn=function(x) {
                   ((60 * pnorm(x, -1.5,0.75)) + (140 * pnorm(x, 1,0.75))) / 200
                 }),
         h3=list(ntot=200,
                 pdfn=function(x) {
                   ((120 * dnorm(x, -1.5,0.6)) + (80 * dnorm(x, 1.4,1.4))) / 200
                 },
                 cdfn=function(x) {
                   ((120 * pnorm(x, -1.5,0.6)) + (80 * pnorm(x, 1.4,1.4))) / 200
                 }),
         h4=list(ntot=200,
                 pdfn=function(x) {
                   ((80 * dt(x, 5,0)) + (120 * dt(x, 5,3))) / 200
                 },
                 cdfn=function(x) {
                   ((80 * pt(x, 5,0)) + (120 * pt(x, 5,3))) / 200
                 }),
         k1=list(ntot=400,
                 pdfn=function(x) {
                   ((140 * dnorm(x, 0,1))   + (60 * dnorm(x, -1.5,0.25)) +
                    (140 * dnorm(x, 4.0,1)) + (60 * dnorm(x,  5.5,0.25))) / 400
                 },
                 cdfn=function(x) {
                   ((140 * pnorm(x, 0,1))   + (60 * pnorm(x, -1.5,0.25)) +
                    (140 * pnorm(x, 4.0,1)) + (60 * pnorm(x,  5.5,0.25))) / 400
                 }),
         k2=list(ntot=200,
                 pdfn=function(x) {
                   ((50 * dnorm(x, -5.0,0.5)) + (50 * dnorm(x, -2.5,0.75)) +
                    (50 * dnorm(x, 4.5,1)) + (50 * dnorm(x, 1.0,1.25))) / 200
                 },
                 cdfn=function(x) {
                   ((50 * pnorm(x, -5.0,0.5)) + (50 * pnorm(x, -2.5,0.75)) +
                    (50 * pnorm(x, 4.5,1)) + (50 * pnorm(x, 1.0,1.25))) / 200
                 }),
         k3=list(ntot=250,
                 pdfn=function(x) {
                   ((75 * dnorm(x, -2.0,1)) + (50 * dnorm(x, -0.75,0.2)) +
                    (75 * dnorm(x,  2.0,1)) + (50 * dnorm(x, 0.75,0.2))) / 250
                 },
                 cdfn=function(x) {
                   ((75 * pnorm(x, -2.0,1)) + (50 * pnorm(x, -0.75,0.2)) +
                    (75 * pnorm(x,  2.0,1)) + (50 * pnorm(x, 0.75,0.2))) / 250
                 }),
         k4=list(ntot=250,
                 pdfn=function(x) {
                   ((75 * dnorm(x, -2.5,1)) + (50 * dnorm(x, -0.75,0.2)) +
                    (75 * dnorm(x,  2.5,1)) + (50 * dnorm(x,  0.75,0.2))) / 250
                 },
                 cdfn=function(x) {
                   ((75 * pnorm(x, -2.5,1)) + (50 * pnorm(x, -0.75,0.2)) +
                    (75 * pnorm(x,  2.5,1)) + (50 * pnorm(x,  0.75,0.2))) / 250
                 }),
         k5=list(ntot=275,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -2.5,1.5)) + (50 * dnorm(x, -0.75,0.3)) +
                    (75  * dnorm(x, 2.0,1)) +  (50 * dnorm(x, 0.5,0.2))) / 275
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -2.5,1.5)) + (50 * pnorm(x, -0.75,0.3)) +
                    (75  * pnorm(x, 2.0,1)) +  (50 * pnorm(x, 0.5,0.2))) / 275
                 }),
         k6=list(ntot=300,
                 pdfn=function(x) {
                   ((45  * dnorm(x, 0.0,0.2)) + (30 * dnorm(x, 1.0,0.15)) +
                    (55  * dnorm(x, 2.0,0.2)) + (40 * dnorm(x, 3.0,0.25)) +
                    (130 * dunif(x, -1.5,4.5))) / 300
                 },
                 cdfn=function(x) {
                   ((45  * pnorm(x, 0.0,0.2)) + (30 * pnorm(x, 1.0,0.15)) +
                    (55  * pnorm(x, 2.0,0.2)) + (40 * pnorm(x, 3.0,0.25)) +
                    (130 * punif(x, -1.5,4.5))) / 300
                 }),
         k7=list(ntot=250,
                 pdfn=function(x) {
                   ((100 * dweibull(x, 4,7)) + (60 * dweibull(x, 8,4)) +
                    (40  * dweibull(x, 2,0.75)) + (50 * dweibull(x, 5,2))) / 250
                 },
                 cdfn=function(x) {
                   ((100 * pweibull(x, 4,7)) + (60 * pweibull(x, 8,4)) +
                    (40  * pweibull(x, 2,0.75)) + (50 * pweibull(x, 5,2))) / 250
                 }),
         k8=list(ntot=200,
                 pdfn=function(x) {
                   ((40 * dweibull(x, 2,1)) + (60 * dgamma(x, 14,4)) +
                    (60 * dnorm(x, -2,2)) + (40 * dnorm(x, 7,1))) / 200
                 },
                 cdfn=function(x) {
                   ((40 * pweibull(x, 2,1)) + (60 * pgamma(x, 14,4)) +
                    (60 * pnorm(x, -2,2)) + (40 * pnorm(x, 7,1))) / 200
                 }),
         k9=list(ntot=200,
                 pdfn=function(x) {
                   ((60 * dbinom(x, 300,0.04)) + (40 * dbinom(x, 300,0.12)) +
                    (60 * dbinom(x, 300,0.20)) + (40 * dbinom(x, 300,0.29))) / 200
                 },
                 cdfn=function(x) {
                   ((60 * pbinom(x, 300,0.04)) + (40 * pbinom(x, 300,0.12)) +
                    (60 * pbinom(x, 300,0.20)) + (40 * pbinom(x, 300,0.29))) / 200
                 }),
         k10=list(ntot=450,
                 pdfn=function(x) {
                   ((140 * dnorm(x, 0,1)) + (60 * dnorm(x, -1.5,0.25)) +
                    (140 * dnorm(x, 4.0,1)) + (60 * dnorm(x, 5.5,0.25)) +
                    (50  * dnorm(x, 2.0,0.25))) / 450
                 },
                 cdfn=function(x) {
                   ((140 * pnorm(x, 0,1)) + (60 * pnorm(x, -1.5,0.25)) +
                    (140 * pnorm(x, 4.0,1)) + (60 * pnorm(x, 5.5,0.25)) +
                    (50  * pnorm(x, 2.0,0.25))) / 450
                 }),
         k11=list(ntot=250,
                 pdfn=function(x) {
                   ((70 * dnorm(x, -5.0,0.2))  + (45 * dnorm(x, -3.5,0.5)) +
                    (45 * dnorm(x, -1.0,0.75)) + (45 * dnorm(x,  2.0,0.75)) +
                    (45 * dnorm(x,  5.0,1.0))) / 250
                 },
                 cdfn=function(x) {
                   ((70 * pnorm(x, -5.0,0.2))  + (45 * pnorm(x, -3.5,0.5)) +
                    (45 * pnorm(x, -1.0,0.75)) + (45 * pnorm(x,  2.0,0.75)) +
                    (45 * pnorm(x,  5.0,1.0))) / 250
                 }),
         k12=list(ntot=250,
                 pdfn=function(x) {
                   ((50 * dnorm(x, -3.5,0.2))  + (50 * dnorm(x, -2.0,0.5)) +
                    (50 * dnorm(x,  0.0,0.75)) + (50 * dnorm(x,  2.5,1.0)) +
                    (50 * dnorm(x,  5.0,1.25))) / 250
                 },
                 cdfn=function(x) {
                   ((50 * pnorm(x, -3.5,0.2))  + (50 * pnorm(x, -2.0,0.5)) +
                    (50 * pnorm(x,  0.0,0.75)) + (50 * pnorm(x,  2.5,1.0)) +
                    (50 * pnorm(x,  5.0,1.25))) / 250
                 }),
         k13=list(ntot=350,
                 pdfn=function(x) {
                   ((55 * dnorm(x, 0.0,0.2))  + (30  * dnorm(x, 1.0,0.15)) +
                    (60 * dnorm(x, 2.0,0.25)) + (40  * dnorm(x, 3.0,0.2)) +
                    (50 * dnorm(x, 4.0,0.15)) + (115 * dunif(x, -1.5,5.0))) / 350
                 },
                 cdfn=function(x) {
                   ((55 * pnorm(x, 0.0,0.2))  + (30  * pnorm(x, 1.0,0.15)) +
                    (60 * pnorm(x, 2.0,0.25)) + (40  * pnorm(x, 3.0,0.2)) +
                    (50 * pnorm(x, 4.0,0.15)) + (115 * punif(x, -1.5,5.0))) / 350
                 }),
         k14=list(ntot=250,
                 pdfn=function(x) {
                   ((60 * dbinom(x, 200,0.05)) + (40 * dbinom(x, 200,0.15)) +
                    (60 * dbinom(x, 200,0.25)) + (50 * dbinom(x, 200,0.35)) +
                    (40 * dbinom(x, 200,0.45))) / 250
                 },
                 cdfn=function(x) {
                   ((60 * pbinom(x, 200,0.05)) + (40 * pbinom(x, 200,0.15)) +
                    (60 * pbinom(x, 200,0.25)) + (50 * pbinom(x, 200,0.35)) +
                    (40 * pbinom(x, 200,0.45))) / 250
                 }),
         k15=list(ntot=350,
                 pdfn=function(x) {
                   ((75  * dnorm(x, -5.0,1.0)) + (50 * dnorm(x, -3.0,0.2)) +
                    (100 * dnorm(x,  0.0,2.0)) + (50 * dnorm(x,  3.0,0.2)) +
                    (75  * dnorm(x,  5.0, 1.0))) / 350
                 },
                 cdfn=function(x) {
                   ((75  * pnorm(x, -5.0,1.0)) + (50 * pnorm(x, -3.0,0.2)) +
                    (100 * pnorm(x,  0.0,2.0)) + (50 * pnorm(x,  3.0,0.2)) +
                    (75  * pnorm(x,  5.0, 1.0))) / 350
                 }),
         m1=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -1.5,1)) + (100 * dnorm(x, 1.5,1))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -1.5,1)) + (100 * pnorm(x, 1.5,1))) / 200
                 }),
         m2=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -2,1)) + (100 * dnorm(x, 2,1))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -2,1)) + (100 * pnorm(x, 2,1))) / 200
                 }),
         m3=list(ntot=200,
                 pdfn=function(x) {
                   ((150 * dnorm(x, 0,1)) + (50 * dnorm(x, 2,1/3))) / 200
                 },
                 cdfn=function(x) {
                   ((150 * pnorm(x, 0,1)) + (50 * pnorm(x, 2,1/3))) / 200
                 }),
         m4=list(ntot=200,
                 pdfn=function(x) {
                   ((40  * dnorm(x, 4,1)) + (40 * dnorm(x, 8,1)) +
                    (120 * dnorm(x, 20,5))) / 200
                 },
                 cdfn=function(x) {
                   ((40  * pnorm(x, 4,1)) + (40 * pnorm(x, 8,1)) +
                    (120 * pnorm(x, 20,5))) / 200
                 }),
         n2=list(ntot=500,
                 pdfn=function(x) {
                   ((250 * dnorm(x, 0,1)) + (250 * dnorm(x, 3,1))) / 500
                 },
                 cdfn=function(x) {
                   ((250 * pnorm(x, 0,1)) + (250 * pnorm(x, 3,1))) / 500
                 }),
         n4=list(ntot=2000,
                 pdfn=function(x) {
                   ((1600 * dnorm(x,0,3))   + ( 30 * dnorm(x, 8,0.02)) +
                    (  30 * dnorm(x,9,0.2)) + (340 * dnorm(x,15,0.2))) / 2000
                 },
                 cdfn=function(x) {
                   ((1600 * pnorm(x,0,3))   + ( 30 * pnorm(x, 8,0.02)) +
                    (  30 * pnorm(x,9,0.2)) + (340 * pnorm(x,15,0.2))) / 2000
                 }),
         n5=list(ntot=500,
                 pdfn=function(x) {
                   ((50 * dnorm(x, -1,0.1)) + (50  * dnorm(x, -0.5,0.1)) +
                    (50 * dnorm(x,  0,0.1)) + (50  * dnorm(x,  0.5,0.1)) +
                    (50 * dnorm(x,  1,0.1)) + (250 * dnorm(x,  0,1))) / 500
                 },
                 cdfn=function(x) {
                   ((50 * pnorm(x, -1,0.1)) + (50  * pnorm(x, -0.5,0.1)) +
                    (50 * pnorm(x,  0,0.1)) + (50  * pnorm(x,  0.5,0.1)) +
                    (50 * pnorm(x,  1,0.1)) + (250 * pnorm(x,  0,1))) / 500
                 }),
         p1=list(ntot=1200,
                 pdfn=function(x) {
                   ((300 * dpois(x, 2)) + (600 * dpois(x, 8)) +
                    (300 * dpois(x, 21))) / 1200
                 },
                 cdfn=function(x) {
                   ((300 * ppois(x, 2)) + (600 * ppois(x, 8)) +
                    (300 * ppois(x, 21))) / 1200
                 }),
         w4=list(ntot=200,
                 pdfn=function(x) {
                   ((134 * dnorm(x, 0,1)) + (66 * dnorm(x, 0,0.1))) / 200
                 },
                 cdfn=function(x) {
                   ((134 * pnorm(x, 0,1)) + (66 * pnorm(x, 0,0.1))) / 200
                 }),
         w5=list(ntot=300,
                 pdfn=function(x) {
                   ((30 * dnorm(x, 0,1)) + (270 * dnorm(x, 0,0.1))) / 300
                 },
                 cdfn=function(x) {
                   ((30 * pnorm(x, 0,1)) + (270 * pnorm(x, 0,0.1))) / 300
                 }),
         w6=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -1,2/3)) + (100 * dnorm(x, 1,2/3))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -1,2/3)) + (100 * pnorm(x, 1,2/3))) / 200
                 }),
         w7=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -1.5,0.5)) + (100 * dnorm(x, 1.5,0.5))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -1.5,0.5)) + (100 * pnorm(x, 1.5,0.5))) / 200
                 }),
         w8=list(ntot=200,
                 pdfn=function(x) {
                   ((150 * dnorm(x, 0,1)) + (50 * dnorm(x, 1.5,1/3))) / 200
                 },
                 cdfn=function(x) {
                   ((150 * pnorm(x, 0,1)) + (50 * pnorm(x, 1.5,1/3))) / 200
                 }),
         w9=list(ntot=300,
                 pdfn=function(x) {
                   ((135 * dnorm(x, -1.2,0.6)) + (135 * dnorm(x, 1.2,0.6)) +
                    (30  * dnorm(x, 0,0.25))) / 300
                 },
                 cdfn=function(x) {
                   ((135 * pnorm(x, -1.2,0.6)) + (135 * pnorm(x, 1.2,0.6)) +
                    (30  * pnorm(x, 0,0.25))) / 300
                 }),
         w10=list(ntot=300,
                 pdfn=function(x) {
                   ((30  * dnorm(x, -1,0.1)) + (30 *  dnorm(x, -0.5,0.1)) +
                    (30  * dnorm(x,  0,0.1)) + (30 *  dnorm(x,  0.5,0.1)) +
                    (30  * dnorm(x,  1,0.1)) + (150 * dnorm(x, 0,1))) / 300
                 },
                 cdfn=function(x) {
                   ((30  * pnorm(x, -1,0.1)) + (30 *  pnorm(x, -0.5,0.1)) +
                    (30  * pnorm(x,  0,0.1)) + (30 *  pnorm(x,  0.5,0.1)) +
                    (30  * pnorm(x,  1,0.1)) + (150 * pnorm(x, 0,1))) / 300
                 }),
         w12=list(ntot=300,
                 pdfn=function(x) {
                   ((100 * dnorm(x, 0,1)) +
                    ((3200/31) * dnorm(x, -1.5,0.4)) +
                    ((1600/31) * dnorm(x, -0.5,0.2)) +
                    ((800/31)  * dnorm(x,  0.5,0.1)) +
                    ((400/31)  * dnorm(x,  1.5,0.05)) +
                    ((200/31)  * dnorm(x,  2.5,0.025))) / 300
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, 0,1)) +
                    ((3200/31) * pnorm(x, -1.5,0.4)) +
                    ((1600/31) * pnorm(x, -0.5,0.2)) +
                    ((800/31)  * pnorm(x,  0.5,0.1)) +
                    ((400/31)  * pnorm(x,  1.5,0.05)) +
                    ((200/31)  * pnorm(x,  2.5,0.025))) / 300
                 }),
         w14=list(ntot=400,
                 pdfn=function(x) {
                   (((2^(5-0)*400/63) * dnorm(x, 65-(96*(0.5^0)),(32/63)*(0.5^0))) +
                    ((2^(5-1)*400/63) * dnorm(x, 65-(96*(0.5^1)),(32/63)*(0.5^1))) +
                    ((2^(5-2)*400/63) * dnorm(x, 65-(96*(0.5^2)),(32/63)*(0.5^2))) +
                    ((2^(5-3)*400/63) * dnorm(x, 65-(96*(0.5^3)),(32/63)*(0.5^3))) +
                    ((2^(5-4)*400/63) * dnorm(x, 65-(96*(0.5^4)),(32/63)*(0.5^4))) +
                    ((2^(5-5)*400/63) * dnorm(x, 65-(96*(0.5^5)),(32/63)*(0.5^5))) ) / 400
                 },
                 cdfn=function(x) {
                   (((2^(5-0)*400/63) * pnorm(x, 65-(96*(0.5^0)),(32/63)*(0.5^0))) +
                    ((2^(5-1)*400/63) * pnorm(x, 65-(96*(0.5^1)),(32/63)*(0.5^1))) +
                    ((2^(5-2)*400/63) * pnorm(x, 65-(96*(0.5^2)),(32/63)*(0.5^2))) +
                    ((2^(5-3)*400/63) * pnorm(x, 65-(96*(0.5^3)),(32/63)*(0.5^3))) +
                    ((2^(5-4)*400/63) * pnorm(x, 65-(96*(0.5^4)),(32/63)*(0.5^4))) +
                    ((2^(5-5)*400/63) * pnorm(x, 65-(96*(0.5^5)),(32/63)*(0.5^5))) ) / 400
                 }),
         x1=list(ntot=200,
                 pdfn=function(x) {
                   ((100 * dnorm(x, -2,1.25)) + (100 * dnorm(x, 2,1.25))) / 200
                 },
                 cdfn=function(x) {
                   ((100 * pnorm(x, -2,1.25)) + (100 * pnorm(x, 2,1.25))) / 200
                 }),
         x2=list(ntot=200,
                 pdfn=function(x) {
                   ((144 * dnorm(x, -2,1.25)) + (56 * dnorm(x, 2,1.25))) / 200
                 },
                 cdfn=function(x) {
                   ((144 * pnorm(x, -2,1.25)) + (56 * pnorm(x, 2,1.25))) / 200
                 }),
         x3=list(ntot=200,
                 pdfn=function(x) {
                   ((128 * dnorm(x, -2,1.25)) + (72 * dnorm(x, 1,1))) / 200
                 },
                 cdfn=function(x) {
                   ((128 * pnorm(x, -2,1.25)) + (72 * pnorm(x, 1,1))) / 200
                 }),
         x4=list(ntot=200,
                 pdfn=function(x) {
                   ((128 * dnorm(x, -0.8,1.25)) + (72 * dnorm(x, 1,0.08))) / 200
                 },
                 cdfn=function(x) {
                   ((128 * pnorm(x, -0.8,1.25)) + (72 * pnorm(x, 1,0.08))) / 200
                 }),
         x5=list(ntot=200,
                 pdfn=function(x) {
                   ((66 * dnorm(x, -5,1)) + (66 * dnorm(x, 0,1)) +
                    (68 * dnorm(x,  5,1))) / 200
                 },
                 cdfn=function(x) {
                   ((66 * pnorm(x, -5,1)) + (66 * pnorm(x, 0,1)) +
                    (68 * pnorm(x,  5,1))) / 200
                 }),
         x6=list(ntot=296,
                 pdfn=function(x) {
                   ((180 * dnorm(x, -5,1.5)) + (84 * dnorm(x, 0,1)) +
                    (32  * dnorm(x, 5,1))) / 296
                 },
                 cdfn=function(x) {
                   ((180 * pnorm(x, -5,1.5)) + (84 * pnorm(x, 0,1)) +
                    (32  * pnorm(x, 5,1))) / 296
                 }),
         x7=list(ntot=300,
                 pdfn=function(x) {
                   ((30 * dnorm(x, -5,1)) + (240 * dnorm(x, 0,1.5)) +
                    (30 * dnorm(x,  5,1))) / 300
                 },
                 cdfn=function(x) {
                   ((30 * pnorm(x, -5,1)) + (240 * pnorm(x, 0,1.5)) +
                    (30 * pnorm(x,  5,1))) / 300
                 }),
         stop(paste0('unsupported dataset ', smpl)) )
}

# Return a draw from literature dataset smpl, setting the RNG seed if the
# argument is non-zero.
draw.ds <- function(smpl, seed=0) {

  if (0 < seed) {
    set.seed(seed)
  }
  switch(smpl,
         a1=c( rnorm(110,0.372,sqrt(0.03)),  rnorm(110,0.67,sqrt(0.022)),
               rnorm(30,0.5,sqrt(0.2)) ),
         a2=c( rnorm(540,0.5,sqrt(0.05)),   rnorm(30,0.197,sqrt(0.01)),
               rnorm(30,0.803,sqrt(0.01)) ),
         a3=c( rnorm(120,0.62,sqrt(0.04)),  rnorm(40,0.218,sqrt(0.1)),
               rnorm(40,0.5,sqrt(0.00795)) ),
         a4=c( rnorm(200,0.5,sqrt(0.05428)) ),
         a5=c( rnorm(270,0.5,sqrt(0.0485)), rnorm(30,0.5,sqrt(0.47)) ),
         a6=c( rnorm(120,0.5,sqrt(0.0502)), rnorm(40,0.3,sqrt(0.02)),
               rnorm(40,0.7,sqrt(0.02)) ),
         a7=c( rnorm(100,0.5,sqrt(0.137)), rbeta(100,10,3) ),
         a8=c( rnorm(120,0.5,sqrt(0.137)), rweibull(80,3,0.5) ),
         a9=c( rnorm(300,0.5,sqrt(0.3)), rnorm(270,0.5,sqrt(0.045)),
               rnorm(30,0.5,sqrt(0.000135)) ),
         a10=c( rnorm(120,0.307,sqrt(0.0518)), rgamma(80,4,8) ),
         a11=c( rnorm(150,0.458,sqrt(0.0546)), rnorm(50,0.85,sqrt(0.0041)) ),
         a12=c( rnorm(100,0.211,sqrt(0.012)), rnorm(60,0.75,sqrt(0.062)),
                rbeta(40,5,2) ),
         a13=c( rnorm(570,0.3055,sqrt(0.02)), rnorm(30,0.96757,sqrt(0.0004)) ),
         a14=c( rnorm(135,0.3,0.1), rnorm(135,0.6,0.1), rnorm(30,0.9,0.02) ),
         a15=c( rnorm(60,0.13,sqrt(0.1)), rnorm(60,0.81,sqrt(0.1)),
                rgamma(40,3,9), rbeta(40,7,2) ),
         a16=c( rnorm(120,0.384,sqrt(0.01202)), rnorm(40,0.2,sqrt(0.05)),
                rnorm(40,0.9,sqrt(0.00272)) ),
         a17=c( rnorm(100,0.3,sqrt(0.0197)), rnorm(100,0.7,sqrt(0.0197)) ),
         a18=c( rnorm(100,0.18,sqrt(0.007)), rnorm(100,0.82,sqrt(0.007)) ),
         a19=c( rnorm(100,0.06787,sqrt(0.001)), rnorm(100,0.93213,sqrt(0.001)) ),
         a20=c( rnorm(768,0.06777,sqrt(0.001)), rnorm(768,0.93223,sqrt(0.001)),
                rbeta(32,0.5,0.007), rbeta(32,2.37558,1.1) ),
         a21=c( rnorm(90,0.26,sqrt(0.01476)), rnorm(66,0.69145,sqrt(0.01)),
                rnorm(44,0.5,sqrt(0.007)) ),
         a22=c( rnorm(204,0.6,sqrt(0.0025)), rnorm(66,0.10245,sqrt(0.01588)),
                rnorm(30,0.95222,sqrt(0.00049)) ),
         a23=c( rnorm(135,0.25,sqrt(0.015)), rnorm(135,0.6,sqrt(0.015)),
                rnorm(30,0.95222,sqrt(0.00049)) ),
         a24=c( rnorm(110,0.5,sqrt(0.08425)), rnorm(30,0.3,sqrt(0.004)),
                rnorm(30,0.5,sqrt(0.004)), rnorm(30,0.7,sqrt(0.004)) ),
         a25=c( rnorm(120,0.7749,sqrt(0.011)), rnorm(40,0.1345,sqrt(0.006)),
                rnorm(40,0.36,sqrt(0.006)) ),
         c1=c( rnorm(round(4*200*8*exp(9/8)/(1+(8*exp(9/8)))), 0,1),
               rnorm(round(4*200/(1+(8*exp(9/8)))),-9*sqrt(3)/8,0.25) ),
         c2=c( rnorm(round(400*(100/109)), 0,1),
               rnorm(round(400*(9/109)), 1.3,0.3) ),
         c3=c( rnorm(round(500*(16/17)), 0,1),
               rnorm(round(500*(1/17)), -1.25,0.25) ),
         d4=c( rnorm(100,-1.1,1), rnorm(100,1.1,1) ),
         d5=c( rnorm(40,-1,1), rnorm(160,2,0.25) ),
         d7=c( rgamma(100,1,3), rgamma(100,5,2) ),
         d8=c( rnorm(80,-1.2,0.6), rnorm(80,1.2,0.6), rnorm(40,0,0.25) ),
         f1=c( rnorm(270,0.5,1/18), rnorm(30,0.5,1/6) ),
         f2=c( rnorm(570,0.3,0.1), rnorm(30,0.8,0.2) ),
         f3=c( rnorm(100,0.5,1/6), rnorm(100,0.85,0.05) ),
         f4=c( rnorm(135,0.3,0.1), rnorm(135,0.6,0.1), rnorm(30,0.9,0.02) ),
         f5=c( rnorm(32,0.06,0.02), rnorm(160,0.25,0.03), rnorm(528,0.6,0.1),
               rnorm(80,0.94,0.02) ),
         g1=c( rgamma(90,2), rnorm(60,5,0.1), rnorm(150,11,9) ),
         h1=c( rnorm(100,-1.5,1), rnorm(100,1.5,1) ),
         h2=c( rnorm(60,-1.5,0.75), rnorm(140,1,0.75) ),
         h3=c( rnorm(120,-1.5,0.6), rnorm(80,1.4,1.4) ),
         h4=c( rt(80,5,0), rt(120,5,3) ),
         k1=c( rnorm(140,0,1), rnorm(60,-1.5,0.25), rnorm(140,4.0,1),
               rnorm(60,5.5,0.25) ),
         k2=c( rnorm(50,-5.0,0.5), rnorm(50,-2.5,0.75), rnorm(50,4.5,1),
               rnorm(50,1.0,1.25) ),
         k3=c( rnorm(75,-2.0,1), rnorm(50,-0.75,0.2), rnorm(75,2.0,1),
               rnorm(50,0.75,0.2) ),
         k4=c( rnorm(75,-2.5,1), rnorm(50,-0.75,0.2), rnorm(75,2.5,1),
               rnorm(50,0.75,0.2) ),
         k5=c( rnorm(100,-2.5,1.5), rnorm(50,-0.75,0.3), rnorm(75,2.0,1),
               rnorm(50,0.5,0.2) ),
         k6=c( rnorm(45,0.0,0.2), rnorm(30,1.0,0.15), rnorm(55,2.0,0.2),
               rnorm(40,3.0,0.25), runif(130,-1.5,4.5) ),
         k7=c( rweibull(100,4,7), rweibull(60,8,4), rweibull(40,2,0.75),
               rweibull(50,5,2) ),
         k8=c( rweibull(40,2,1), rgamma(60,14,4), rnorm(60,-2,2),
               rnorm(40,7,1) ),
         k9=c( rbinom(60,300,0.04), rbinom(40,300,0.12), rbinom(60,300,0.20),
               rbinom(40,300,0.29) ),
         k10=c( rnorm(140,0,1), rnorm(60,-1.5,0.25), rnorm(140,4.0,1),
                rnorm(60,5.5,0.25), rnorm(50,2.0,0.25) ),
         k11=c( rnorm(70,-5.0,0.2), rnorm(45,-3.5,0.5), rnorm(45,-1.0,0.75),
                rnorm(45,2.0,0.75), rnorm(45,5.0,1.0) ),
         k12=c( rnorm(50,-3.5,0.2), rnorm(50,-2.0,0.5), rnorm(50,0.0,0.75),
                rnorm(50,2.5,1.0), rnorm(50,5.0,1.25) ),
         k13=c( rnorm(55,0.0,0.2), rnorm(30,1.0,0.15), rnorm(60,2.0,0.25),
                rnorm(40,3.0,0.2), rnorm(50,4.0,0.15), runif(115,-1.5,5.0) ),
         k14=c( rbinom(60,200,0.05), rbinom(40,200,0.15), rbinom(60,200,0.25),
                rbinom(50,200,0.35), rbinom(40,200,0.45) ),
         k15=c( rnorm(75,-5.0,1.0), rnorm(50,-3.0,0.2), rnorm(100,0.0,2.0),
                rnorm(50,3.0,0.2), rnorm(75,  5.0, 1.0) ),
         m1=c( rnorm(100,-1.5,1), rnorm(100,1.5,1) ),
         m2=c( rnorm(100,-2,1), rnorm(100,2,1) ),
         m3=c( rnorm(150,0,1), rnorm(50,2,1/3) ),
         m4=c( rnorm(40,4,1), rnorm(40,8,1), rnorm(120,20,5) ),
         n2=c( rnorm(250,0,1), rnorm(250,3,1) ),
         n4=c( rnorm(1600,0,3), rnorm(30,8,0.02), rnorm(30,9,0.2),
               rnorm(340,15,0.2) ),
         n5=c( rnorm(50,-1,0.1), rnorm(50,-0.5,0.1), rnorm(50,0,0.1),
               rnorm(50,0.5,0.1), rnorm(50,1,0.1), rnorm(250,0,1) ),
         p1=c( rpois(300,2), rpois(600,8), rpois(300,21) ),
         w4=c( rnorm(134,0,1), rnorm(66,0,0.1) ),
         w5=c( rnorm(30,0,1), rnorm(270,0,0.1) ),
         w6=c( rnorm(100,-1,2/3), rnorm(100,1,2/3) ),
         w7=c( rnorm(100,-1.5,0.5), rnorm(100,1.5,0.5) ),
         w8=c( rnorm(150,0,1), rnorm(50,1.5,1/3) ),
         w9=c( rnorm(135,-1.2,0.6), rnorm(135,1.2,0.6), rnorm(30,0,0.25) ),
         w10=c( rnorm(150,0,1), rnorm(30,-1,0.1), rnorm(30,-0.5,0.1),
                rnorm(30,0,0.1), rnorm(30,0.5,0.1), rnorm(30,1,0.1) ),
         w12=c( rnorm(100,0,1), rnorm(3200/31,-1.5,0.4),
                rnorm(1600/31,-0.5,0.2), rnorm(800/31,0.5,0.1),
                rnorm(400/31,1.5,0.05), rnorm(200/31,2.5,0.025) ),
         w14=c( rnorm(2^(5-0)*400/63, 65-(96*(0.5^0)), (32/63)*(0.5^0)),
                rnorm(2^(5-1)*400/63, 65-(96*(0.5^1)), (32/63)*(0.5^1)),
                rnorm(2^(5-2)*400/63, 65-(96*(0.5^2)), (32/63)*(0.5^2)),
                rnorm(2^(5-3)*400/63, 65-(96*(0.5^3)), (32/63)*(0.5^3)),
                rnorm(2^(5-4)*400/63, 65-(96*(0.5^4)), (32/63)*(0.5^4)),
                rnorm(2^(5-5)*400/63, 65-(96*(0.5^5)), (32/63)*(0.5^5)) ),
         x1=c( rnorm(100,-2,1.25), rnorm(100,2,1.25) ),
         x2=c( rnorm(144,-2,1.25), rnorm(56,2,1.25) ),
         x3=c( rnorm(128,-2,1.25), rnorm(72,1,1) ),
         x4=c( rnorm(128,-0.8,1.25), rnorm(72,1,0.08) ),
         x5=c( rnorm(66,-5,1), rnorm(66,0,1), rnorm(68,5,1) ),
         x6=c( rnorm(180,-5,1.5), rnorm(84,0,1), rnorm(32,5,1) ),
         x7=c( rnorm(30,-5,1), rnorm(240,0,1.5), rnorm(30,5,1) ),
         stop(paste0('unsupported dataset ', smpl)) )
}

# For each dataset, plot the density and distribution functions and a
# histogram of 10 draws - to verify the specfications and draws are correct.
# If the startds name is given then begin cycling through the dataset list
# with it.
# 1x3 grid.
check.plots <- function(startds=NULL) {

  oask <- devAskNewPage(TRUE)
  layout(matrix(1:3, nrow=1))

  if (is.null(startds)) {
    ist <- 1
  } else {
    ist <- match(startds, dsnames)
    if (is.na(ist)) {
      ist <- 1
    }
  }

  for (ds in dsnames[ist:length(dsnames)]) {
  
    spec <- spec.ds(ds)

    if (ds %in% discreteds) {
      x <- 0:100
    } else {
      xlo <- 0
      while ((-10 < xlo) && (0.001 < spec$pdfn(xlo))) {
        xlo <- xlo - 1
      }
      xhi <- xlo + 2
      while ((xhi < 40) && (0.001 < spec$pdfn(xhi))) {
        xhi <- xhi + 1
      }
      x <- seq(xlo,xhi, len=1001)
    }

    ypdf <- spec$pdfn(x)
    ycdf <- spec$cdfn(x)
    draws <- unlist( lapply(1:10, function(i) { draw.ds(ds) }) )

    plot(x, ypdf, col='red', main=toupper(ds), xlab=NA, ylab='density')
    plot(x, ycdf, col='blue', main=toupper(ds), xlab=NA, ylab='distribution')
    h <- hist(draws, breaks=50, col='yellow', border='yellow', freq=FALSE,
              main=toupper(ds), xlab=NA)
    lines(h$breaks, spec$pdfn(h$breaks), col='red')
  }

  devAskNewPage(oask)
  layout(matrix(1, nrow=1))
}


### Numeric Expected Spacing and (Anti-)Modes


# Calculate the expected spacing by numeric integration, for density function
# pdfn and distribution function cdfn, for index/indices i and ntot points.
# If i is NULL calculate for all possible indices.  Returns a vector with
# the expected spacing.
num.edi.byfn <- function(i, ntot, pdfn, cdfn) {

  # scfn breaks down for ntot > 1000.  Since pdfn and cdfn are scaled
  # and we work with relative positions, cap the draw size.
  if (1000 < ntot) { ntot <- 1000 }
  if (is.null(i)) { i <- 2:ntot }

  bnd <- c(-250, 250)
  xlo <- uniroot(function(x) { cdfn(x) - 1e-5 }, bnd)$root
  if (!is.finite(xlo)) { xlo <- bnd[1] }
  xhi <- uniroot(function(x) { cdfn(x) - 1 + 1e-5 }, bnd)$root
  if (!is.finite(xhi)) { xhi <- bnd[2] }
  
  sclfn <- function(i, n) {
             scl <- exp(lfactorial(n) - lfactorial(i-2) - lfactorial(n-i))
             # For the large datasets scl can go to Inf.  The factorials
             # are OK, but the exponential of their sum goes OOB.  The
             # integral is 0 or close to it, so taking exp() doesn't help.
             if (!is.finite(scl)) {
               0
             } else {
               scl
             }
           }
  xfn <- function(x, y, i) {
           (cdfn(x)^(i-2)) * ((1 - cdfn(x+y))^(ntot-i)) * pdfn(x) * pdfn(x+y)
         }
  yfn <- function(y, i, xlo, xhi) {
           sapply(y,
                  function(y2) {
                    y2 * integral(xfn, xlo,xhi, y2, i,
                                  method='Kronrod', no_intervals=200,
                                  random=FALSE, reltol=1e-8, abstol=0)
                  })
         }

  edi <- mclapply(i,
                  function(i2) {
                    sclfn(i2, ntot) *
                    integrate(yfn, 0,Inf, i2, xlo,xhi,
                              stop.on.error=FALSE, subdivisions=400)$value
                  })
  unlist(edi)
}

# Calculate the expected spacing for discrete density pdfn and distribution
# cdfn functions, for a draw of ntot points, at index/indices i.  If i is
# NULL calculate for all possible.  Returns a vector with the expected
# spacing.
num.edi.discrete <- function(i, ntot, pdfn, cdfn) {

  if (1000 < ntot) { ntot <- 1000 }
  if (is.null(i)) { i <- 2:ntot }

  xlo <- 0
  xhi <- min(which(cdfn(1:300) > 1 - 1e-15))

  sclfn <- function(i, n) {
             scl <- exp(lfactorial(n) - lfactorial(i-2) - lfactorial(n-i))
             # scl goes to Inf for p1, between indices 328 and 875.
             if (!is.finite(scl)) {
               0
             } else {
               scl
             }
           }
  xfn <- function(x, y, i) {
           (cdfn(x)^(i-2)) * ((1 - cdfn(x+y))^(ntot-i)) * pdfn(x) * pdfn(x+y)
         }
  yfn <- function(y, i, xlo, xhi) {
           if ((xhi - y) < xlo) {
             0
           } else {
             y * sum(sapply(xlo:(xhi-y), xfn, y, i))
           }
         }
   edi <- mclapply(i,
                   function(i2) {
                     sclfn(i2, ntot) * sum(sapply(xlo:xhi, yfn, i2, xlo, xhi))
                   })
   unlist(edi)
}

# Find modes and anti-modes in signal x, assumed smooth (b.v. from numeric
# expected spacing) so no minor peak elimination as in local.minmax.
# Returns a list with elements
#   $mID      vector of indices in x of modes
#   $amID     vector of indices in x of anti-modes
#   $ht       corresponding height (to largest mode) of anti-modes
# Elements may be empty vectors if no features are found.
locate.mam <- function(x) {

  names(x) <- NULL
  xsd <- sign(diff(x))

  toggle <- which(xsd[-1L] != xsd[-length(xsd)])
  
  # OK, we do one elimination: if modes and anti-modes are adjacent/close
  # (presumably from numeric inaccuracy) then drop both.
  minsep <- 3
  drop <- which(diff(toggle) <= minsep)
  if (0 < length(drop)) {
    toggle <- toggle[-c(drop, drop+1)]
  }

  mID <- integer()
  amID <- integer()
  ht <- numeric()
  lID <- integer()
  rID <- integer()
  
  if (0 < length(toggle)) {
    # + 1 to undo the diff in xsd.
    mID <- toggle[xsd[toggle] < xsd[toggle+1]] + 1
    amID <- toggle[xsd[toggle] > xsd[toggle+1]] + 1

    if (0 < length(amID)) {
      lID <- sapply(amID, function(i) { max(mID[mID < i]) })
      rID <- sapply(amID, function(i) { min(mID[mID > i]) })
      ht <- sapply(seq_along(amID),
                   function(i) {
                     min(x[amID[i]]-x[lID[i]], x[amID[i]]-x[rID[i]])
                   })
    }
  }

  list(mID=mID, amID=amID, ht=ht)
}


### Dataset analysis (spacing, features)


# Build the expected spacing information for literature dataset smpl,
# ie. $sample, $edi, $mID, $amID, $ht.  Concatenate with the features.
ds.edi <- function(smpl) {

  spec <- spec.ds(smpl)

  cat('   E{Di}')
  
  if (('w14' != smpl) && (smpl %in% discreteds)) {
    edi <- num.edi.discrete(NULL, spec$ntot, spec$pdfn, spec$cdfn)
  } else {
    edi <- num.edi.byfn(NULL, spec$ntot, spec$pdfn, spec$cdfn)
  }
  
  mam <- locate.mam(edi)
  # Here's the relative position.
  mam$mID <- mam$mID / (1 + length(edi))
  mam$amID <- mam$amID / (1 + length(edi))
  
  c(list(sample=smpl, ndraw=spec$ntot, edi=edi), mam)
}

# Find peaks and flats in literature dataset smpl, returning a list with
# the $peaks.lp, $peaks.diw, $flats.lp, and $flats.diw matrices.
# Concatenate with the expected spacing.
ds.features <- function(smpl) {

  smplID <- match(smpl, dsnames)
  if (is.na(smplID)) {
    stop(paste0('dataset ', smpl, ' not recognized'))
  }

  Diopt(analysis=c('lp', 'diw'), excur.seed=smplID+31, perm.seed=smplID+59)

  # Draw all the trial samples at once, so RNG usage in Dimodal won't affect.
  set.seed(smplID*11)
  x <- replicate(ntrial, draw.ds(smpl))
  ntot <- nrow(x)

  pklp <- matrix(NA, nrow=1, ncol=4,
                 dimnames=list(NULL, c('trial', 'pos', 'naccept', 'ppeak')))
  pkiw <- matrix(NA, nrow=1, ncol=4,
                 dimnames=list(NULL, c('trial', 'pos', 'naccept', 'ppeak')))
  ftlp <- matrix(NA, nrow=1, ncol=5,
                 dimnames=list(NULL, c('trial', 'stID','endID', 'naccept', 'pflat')))
  ftiw <- matrix(NA, nrow=1, ncol=5,
                 dimnames=list(NULL, c('trial', 'stID','endID', 'naccept', 'pflat')))

  for (i in 1:ntrial) {
    if (100 == i) { cat('   trial') }
    if (0 == (i %% 100)) { cat (' ', i) }

    m <- Dimodal(x[,i])
    miw <- center.diw(m)

    pk <- select.peaks(m$lp.peaks)
    if (0 < nrow(pk)) {
      for (j in 1:nrow(pk)) {
        pklp <- rbind(pklp, c(i, pk$pos[j]/ntot, pk$naccept[j], pk$ppeak[j]))
      }
    }

    pk <- select.peaks(miw$diw.peaks)
    if (0 < nrow(pk)) {
      for (j in 1:nrow(pk)) {
        pkiw <- rbind(pkiw, c(i, pk$pos[j]/ntot, pk$naccept[j], pk$ppeak[j]))
      }
    }

    ft <- m$lp.flats
    if (0 < nrow(ft)) {
      for (j in 1:nrow(ft)) {
        ftlp <- rbind(ftlp,
                      c(i, ft$stID[j]/ntot,ft$endID[j]/ntot,
                        ft$naccept[j], ft$pflat[j]))
      }
    }

    ft <- miw$diw.flats
    if (0 < nrow(ft)) {
      for (j in 1:nrow(ft)) {
        ftiw <- rbind(ftiw,
                      c(i, ft$stID[j]/ntot,ft$endID[j]/ntot,
                        ft$naccept[j], ft$pflat[j]))
      }
    }
  }

  list(peaks.lp=pklp[-1L,,drop=FALSE], peaks.diw=pkiw[-1L,,drop=FALSE],
       flats.lp=ftlp[-1L,,drop=FALSE], flats.diw=ftiw[-1L,,drop=FALSE])
}


### Top level build and save datasets

litds <- lapply(dsnames,
                function(ds) {
                  cat(sprintf('  dataset %-5s', paste0(toupper(ds), ':')))
                  edi <- ds.edi(ds)
                  feat <- ds.features(ds)
                  cat('\n')
                  c(edi, feat)
                })
names(litds) <- dsnames

attr(litds,"CONTENTS") <- "List of literature datasets, each a list with $sample the name, $ndraw the sample size, $edi a vector with the expected spacing (capped at 1000 points), $mID position of modes, $amID of anti-modes, $ht the ideal peak height, and matrices $peaks.[lp|diw] and $flats.[lp|diw] with low-pass and interval spacing feature positions, the trial, number of tests passing the recommended acceptance levels, and best test probability.  Positions are all scaled to 0-1."

saveRDS(litds, 'litds.rds')

